Zyda: A 1.3T Dataset for Open Language Modeling

The size of large language models (LLMs) has scaled dramatically in recent years and their computational and data requirements have surged correspondingly. State-of-the-art language models, even at relatively smaller sizes, typically require training on at least a trillion tokens. This rapid advancement has eclipsed the growth of open-source datasets available for large-scale LLM pretraining. In this paper, we introduce Zyda (Zyphra Dataset), a dataset under a permissive license comprising 1.3 trillion tokens, assembled by integrating several major respected open-source datasets into a single, high-quality corpus. We apply rigorous filtering and deduplication processes, both within and across datasets, to maintain and enhance the quality derived from the original datasets. Our evaluations show that Zyda not only competes favorably with other open datasets like Dolma, FineWeb, and RefinedWeb, but also substantially improves the performance of comparable models from the Pythia suite. Our rigorous data processing methods significantly enhance Zyda's effectiveness, outperforming even the best of its constituent datasets when used independently.

==> figures/plots.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def bar_chat_1_4B_pythia_vs_zyda():
    # Models
    #models = ['Pythia 1.4b', 'Zyda 1.4b']
    models = ['Zyda 1.4b', 'Pythia 1.4b']
    # Evaluation metrics
    eval_metrics = ['arc_challenge', 'arc_easy', 'logiqa', 'piqa', 'sciq', 'winogrande']

    # Scores
    #scores = [[0.26, 0.606, 0.21, 0.711, 0.865, 0.573], [0.2781569966, 0.625, 0.2150537634, 0.7426550598, 0.877, 0.5714285714]]
    scores = [[0.2781569966, 0.625, 0.2150537634, 0.7426550598, 0.877, 0.5714285714],[0.26, 0.606, 0.21, 0.711, 0.865, 0.573]]

    # Bar width
    barWidth = 0.25

    # Set position of bar on X axis
    r1 = np.arange(len(scores[0]))
    r2 = [x + barWidth for x in r1]
    
    fig, ax = plt.subplots()
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    # Make the plot
    plt.bar(r1, scores[0], color='r', width=barWidth, edgecolor='grey', label=models[0])
    plt.bar(r2, scores[1], color='b', width=barWidth, edgecolor='grey', label=models[1])

    # Add xticks on the middle of the group bars
    plt.xlabel('Evaluation Metrics', fontsize=12)#, fontweight='bold')
    plt.ylabel("Score",fontsize=12)
    plt.xticks([r + barWidth/2 for r in range(len(scores[0]))], eval_metrics)

    # Create legend & Show graphic
    plt.title("Zyda vs Pile performance on Pythia 1.4b")
    plt.legend()
    plt.savefig("Zyda_1_4b_bar.png", format="png")
    plt.show()
    
    
    

def ablations_410m_barchart():

    # Define your data
    data = {
        'eval': ['arc_challenge', 'arc_easy', 'boolq', 'hellaswag', 'lambada_openai', 'logiqa', 'logiqa2', 'openbookqa', 'piqa', 'sciq', 'winogrande'],
        'pythia_410m_lsh_0.4_untied': [0.2303754266, 0.5307239057, 0.5724770642, 0.3700458076, 0.4847661556, 0.2058371736, 0.227735369, 0.19, 0.6947769314, 0.827, 0.543804262],
        'pythia_410m_lsh_0.8_untied': [0.2201365188, 0.537037037, 0.5825688073, 0.3668591914, 0.4737046381, 0.2319508449, 0.2245547074, 0.168, 0.6860718172, 0.829, 0.5177584846],
        'pythia_410m_no_filter_no_dedup_untied': [0.2175767918, 0.5269360269, 0.6018348624, 0.3668591914, 0.4671065399, 0.2181259601, 0.2118320611, 0.188, 0.7023939064, 0.808, 0.5272296764]
    }

    # Convert the dictionary into DataFrame
    df = pd.DataFrame(data)

    # Set the figure size
    #plt.figure(figsize=[15,8])
    fig, ax = plt.subplots(figsize=(15,8))
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    # Define the bar width
    barWidth = 0.25

    # Set position of bar on X axis
    r1 = np.arange(len(df['pythia_410m_lsh_0.4_untied']))
    r2 = [x + barWidth for x in r1]
    r3 = [x + barWidth for x in r2]

    # Make the plot
    plt.bar(r1, df['pythia_410m_lsh_0.4_untied'], color='b', width=barWidth, edgecolor='grey', label='pythia_410m_lsh_0.4_untied')
    plt.bar(r2, df['pythia_410m_lsh_0.8_untied'], color='r', width=barWidth, edgecolor='grey', label='pythia_410m_lsh_0.8_untied')
    plt.bar(r3, df['pythia_410m_no_filter_no_dedup_untied'], color='g', width=barWidth, edgecolor='grey', label='pythia_410m_no_filter_no_dedup_untied')

    # Adding xticks
    plt.xlabel('Evaluation')#, fontweight='bold')
    plt.ylabel('Score')#, fontweight='bold')
    plt.xticks([r + barWidth for r in range(len(df['pythia_410m_lsh_0.4_untied']))], df['eval'], rotation=45)

    # Create legend & Show graphic
    plt.title("Effect of different deduplication thresholds")
    plt.legend()
    plt.savefig("Deduplication_ablations.png", format="png")
    plt.show()
    
    
def pythia_zyda_scaling_plot():
    # model sizes
    sizes = ['1.4B', '410m', '160m']

    # scores for each model
    pythia_scores = [0.5375, 0.495, 0.465]
    zyda_scores = [0.5714285714, 0.505, 0.472]

    # width of a bar
    barWidth = 0.3

    # setting position of bar on X axis
    r1 = np.arange(len(pythia_scores))
    r2 = [x + barWidth for x in r1]
    
    fig, ax = plt.subplots(figsize=(10,6))
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    # Make the plot
    plt.bar(r1, zyda_scores, color='red', width=barWidth, edgecolor='grey', label='Zyda')
    plt.bar(r2, pythia_scores, color='blue', width=barWidth, edgecolor='grey', label='Pythia')

    # Adding xticks
    plt.xlabel('Model Size',fontsize=12)
    plt.ylabel('Aggregate score', fontsize=12)
    plt.xticks([r + barWidth/2 for r in range(len(pythia_scores))], sizes)
    plt.title("Aggregate score Zyda vs Pythia across scales")

    plt.legend()
    plt.savefig("zyda_pythia_scaling_plot.png", format="png")
    plt.show()
    
def ablations_plot():
    # Your data
   # Your data
   # Acc
#     data = {
#         'c4': 0.5032581748,
#         'zyda': 0.5071015492,
#         'zyda_no_starcoder': 0.5134122419,
#         'refinedweb': 0.512758853,
#         'slimpajama': 0.5125710839,
#  #       'raw zyda': 0.5062666885,
#     }
    # acc norm data
    data = {
            'c4': 0.503,
            'zyda': 0.512,
            'zyda_no_starcoder': 0.517,
            'refinedweb': 0.514,
            'slimpajama': 0.509,
            'zyda raw': 0.509,
        }

    

    # Create a new figure
    #plt.figure(figsize=(10, 6))
    fig, ax = plt.subplots(figsize=(10,6))
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    # Create a bar chart
    plt.bar(list(data.keys()), list(data.values()), edgecolor='black', color='lightblue')

    # Add labels and title
    plt.ylabel('Aggregate Score',fontsize=12)
    plt.xlabel('Ablation Type',fontsize=12)
    plt.title('Ablation Type vs Score')
    plt.ylim(bottom=0.48)

    # Rotate x labels for better visibility
    plt.xticks(rotation=10)

    # Show the plot
    plt.title("Dataset Ablations: 1.4B, 50GT")
    plt.tight_layout()
    plt.savefig("ablations_plots_acc_norm.png", format="png")
    plt.show()
    
    
def deduplication_ablations():

    evals = ['arc_challenge', 'arc_easy', 'boolq', 'hellaswag', 'lambada', 
            'logiqa', 'logiqa2', 'openbookqa', 'piqa', 'sciq', 'winogrande']
    LSH_40 = [0.2414675768, 0.5660774411, 0.6116207951, 0.3949412468, 0.522220066, 
            0.2135176651, 0.2290076336, 0.188, 0.7198041349, 0.855, 0.5303867403]
    LSH_80 = [0.2329351536, 0.5686026936, 0.6009174312, 0.394045011, 0.5189210169, 
            0.2181259601, 0.2226463104, 0.202, 0.7176278564, 0.859, 0.5295974743]

    x = np.arange(len(evals))  # the label locations
    width = 0.35  # the width of the bars

    fig, ax = plt.subplots()

    rects1 = ax.bar(x - width/2, LSH_40, width, label='LSH 40%')
    rects2 = ax.bar(x + width/2, LSH_80, width, label='LSH 80%')

    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax.set_ylabel('Score',fontsize=12)
    ax.set_title('Scores by deduplication threshold across evals')
    ax.set_xticks(x)
    plt.xlabel("Evaluation Metric",fontsize=12)
    ax.set_xticklabels(evals,rotation=25,fontsize=10)
    ax.legend()
    
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    fig.tight_layout()
    plt.savefig("deduplication_threshold_ablations.png", format="png")
    plt.show()
            
if __name__ == '__main__':
    #bar_chat_1_4B_pythia_vs_zyda()
    #ablations_410m_barchart()
    #pythia_zyda_scaling_plot()
    #ablations_plot()
    deduplication_ablations()
